Maximizing Fair Content Spread via Edge Suggestion in Social Networks

Content spread inequity is a potential unfairness issue in online social networks, disparately impacting minority groups. In this paper, we view friendship suggestion, a common feature in social network platforms, as an opportunity to achieve an equitable spread of content. In particular, we propose to suggest a subset of potential edges (currently not existing in the network but likely to be accepted) that maximizes content spread while achieving fairness. Instead of re-engineering the existing systems, our proposal builds a fairness wrapper on top of the existing friendship suggestion components. We prove the problem is NP-hard and inapproximable in polynomial time unless P = NP. Therefore, allowing relaxation of the fairness constraint, we propose an algorithm based on LP-relaxation and randomized rounding with fixed approximation ratios on fairness and content spread. We provide multiple optimizations, further improving the performance of our algorithm in practice. Besides, we propose a scalable algorithm that dynamically adds subsets of nodes, chosen via iterative sampling, and solves smaller problems corresponding to these nodes. Besides theoretical analysis, we conduct comprehensive experiments on real and synthetic data sets. Across different settings, our algorithms found solutions with nearzero unfairness while significantly increasing the content spread. Our scalable algorithm could process a graph with half a million nodes on a single machine, reducing the unfairness to around 0.0004 while lifting content spread by 43%.

==> plots/FCS.m <==
%------------------ LP Advance vs Continous Greedy for different sources---------------
%------------Average Lift ----------------------
goodplot();
plot([3, 6, 9, 12], [83.9398709, 68.6552458, 61.0709165, 53.1188953], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([3, 6, 9, 12], [52.3626194, 45.267585, 41.7038499, 37.5188056], '+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
errorbar([3, 6, 9, 12], [83.9398709, 68.6552458, 61.0709165, 53.1188953],[14.1367849, 10.919298, 6.27486648, 7.33250318],'-o','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([3, 6, 9, 12], [52.3626194, 45.267585, 41.7038499, 37.5188056],[8.75953504, 7.6026684, 5.12906612, 5.5721174],'+','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');

set(gca,'XTick',[3, 6, 9, 12]);
% set(gca,'XScale');
% set(gca,'YScale');
xlabel('Number of content nodes');
ylabel('Average Lift');
ytickformat('percentage')
% axis([2 5 0 120]);
% axis auto;
legend('LP Advance','Continuous Greedy','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 lpVsContinous_sources_lift.pdf;
hold off;

%------------Average Disparity ----------------------

goodplot();
plot([3, 6, 9, 12], [1.73039996, 0.66796564, 0.53579782, 0.47789126], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([3, 6, 9, 12], [25.3061541, 22.4459425, 22.2052662, 23.1464597], '+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
errorbar([3, 6, 9, 12], [1.73039996, 0.66796564, 0.53579782, 0.47789126],[3.38655031, 1.55682383, 1.53978108, 0.94618588],'-o','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([3, 6, 9, 12], [25.3061541, 22.4459425, 22.2052662, 23.1464597],[7.17841569, 7.16380933, 5.4090999, 5.56893759],'+','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
set(gca,'XTick',[3, 6, 9, 12]);
% set(gca,'XScale');
% set(gca,'YScale');
xlabel('Number of content nodes');
ylabel('Average Disparity');
ytickformat('percentage');
axis([3 12 0 40]);
% axis auto;
legend('LP Advance','Continuous Greedy','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 lpVsContinous_sources_disparity.pdf;
hold off;

%------------Average Time ----------------------

goodplot();
plot([3, 6, 9, 12], [8.0324831, 7.4758314, 6.35300735, 6.56718428], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([3, 6, 9, 12], [16.8231833, 14.5117417, 14.3996716, 13.8306873],'+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
errorbar([3, 6, 9, 12], [8.0324831, 7.4758314, 6.35300735, 6.56718428],[1.86479517, 1.40665467, 1.60826069, 1.71294067],'-o','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([3, 6, 9, 12], [16.8231833, 14.5117417, 14.3996716, 13.8306873],[3.97679051, 3.54180933, 2.18074109, 2.96694522],'+','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
set(gca,'XTick',[3, 6, 9, 12]);
% set(gca,'XScale');
% set(gca,'YScale');
xlabel('Number of content nodes');
ylabel('Average Time(s)');
axis([3 12 0 25]);
% axis auto;
legend('LP Advance','Continuous Greedy','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 lpVsContinous_sources_time.pdf;
hold off;




%------------------ LP Advance vs Continous Greedy for different K---------------
%------------Average Lift ----------------------
goodplot();
plot([2, 3, 4, 5], [69.6076413,83.2406936, 96.994688, 104.579095], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([2, 3, 4, 5], [45.5976826,51.6682228,56.3669327, 59.6059978], '+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
errorbar([2, 3, 4, 5], [69.6076413,83.2406936, 96.994688, 104.579095],[14.1744674, 15.4586783, 17.9298999, 18.2536858],'-o','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([2, 3, 4, 5], [45.5976826,51.6682228,56.3669327, 59.6059978],[8.64317222, 8.63028906, 8.89687606, 7.87319658],'+','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');


% set(gca,'XScale');
% set(gca,'YScale');
xlabel('K-number of edges per node');
ylabel('Average Lift');
ytickformat('percentage');

% ytickformat('percentage')
% axis([2 5 0 120]);
axis auto;
legend('LP Advance','Continuous Greedy','location','northwest');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 lpVsContinous_lift.pdf;
hold off;

%------------Average Disparity ----------------------

goodplot();
plot([2, 3, 4, 5], [0.80348491,1.33232493,2.43028409,1.09020165], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([2, 3, 4, 5], [26.1077172,26.11042,23.7564681,24.3249457], '+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
errorbar([2, 3, 4, 5], [0.80348491,1.33232493,2.43028409,1.09020165],[2.11038706, 3.02913278, 4.02768897, 3.10950574],'-o','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([2, 3, 4, 5], [30.0151778, 26.3993594, 26.6979188, 28.1558996],[7.91408204, 5.82748322, 5.9378116, 7.48963415],'+','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');

% set(gca,'XScale');
% set(gca,'YScale');
xlabel('K-number of edges per node');
ylabel('Average Disparity');
ytickformat('percentage');
axis([2 5 0 60]);
% axis auto;
legend('LP Advance','Continuous Greedy','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 lpVsContinous_disparity.pdf;
hold off;

%------------Average Time ----------------------

goodplot();
plot([2, 3, 4, 5], [7.77248341,9.63026251,10.0492908,9.07057792], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([2, 3, 4, 5], [18.9669489, 17.2272038, 17.1030121, 17.4461427],'+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
errorbar([2, 3, 4, 5], [7.77248341,9.63026251,10.0492908,9.07057792],[2.81222643, 3.82479894, 3.74511232, 3.4825365],'-o','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([2, 3, 4, 5], [18.9669489, 17.2272038, 17.1030121, 17.4461427],[4.57043595,3.96342083,3.68164882, 3.71693063],'+','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');

% set(gca,'XScale');
% set(gca,'YScale');
xlabel('K-number of edges per node');
ylabel('Average Time(s)');
axis([2 5 2 30]);
% axis auto;
legend('LP Advance','Continuous Greedy','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 lpVsContinous_time.pdf;
hold off;

%------------------------------ Brute Force vs LP Advance ---------
%-------------------------- Average Disparity ---------------------

goodplot();
plot([1, 2, 3, 4, 5, 6, 7, 8, 9, 10], [0, 2.22e-14, 2.22e-14, 0, 2.22e-14, 0.13793103, 0, 0, 0,0], '*-', 'LineWidth', 4,'markers',10,'Color','#00FFFF');
hold on; grid on;
plot([1, 2, 3, 4, 5, 6, 7, 8, 9, 10], [2.22e-14, 0.22222222, 0, 4.44e-14, 2.22e-14, 0.43290043, 0, 2.22e-14, 0.13736264, 0],'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
% set(gca,'XScale');
% set(gca,'YScale');
set(gca,'XTick',[1, 2, 3, 4, 5, 6, 7, 8, 9, 10]);
ytickformat('percentage')
xlabel('Trials');
ylabel('Average Disparity');
% axis([1 10 0 0.5]);
axis auto;
legend('Brute Force','LP Advance','location','northwest');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 bfVsLpadvance-disparity.pdf;
hold off;
%-------------------------- Average Lift ---------------------

goodplot();
plot([1, 2, 3, 4, 5, 6, 7, 8, 9, 10], [26.6666667, 14.2857143, 14.2857143, 22.2222222, 48.7179487, 13.75, 25, 33.3333333, 33.3333333,26.6666667], '*-', 'LineWidth', 4,'markers',10,'Color','#00FFFF');
hold on; grid on;
plot([1, 2, 3, 4, 5, 6, 7, 8, 9, 10], [26.6666667, 30, 14.2857143, 27.7777778, 53.8461538, 8.75, 27.7777778, 40.7407407, 38.3333333, 33.3333333],'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
% set(gca,'XScale');
% set(gca,'YScale');
set(gca,'XTick',[1, 2, 3, 4, 5, 6, 7, 8, 9, 10])
ytickformat('percentage')
xlabel('Trials');
ylabel('Average Lift');
% axis([1 10 0 0.5]);
axis auto;
legend('Brute Force','LP Advance','location','northwest');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 bfVsLpadvance-lift.pdf;
hold off;
%------------------------------ Brute Force vs LP Approx ---------
%-------------------------- Average Disparity ---------------------

goodplot();
plot([1, 2, 3, 4, 5, 6, 7], [2.22e-14, 0.00e+00, 0.00e+00, 0, 0.00e+00, 0, 6.66e-14], '*-', 'LineWidth', 4,'markers',10,'Color','#00FFFF');
hold on; grid on;
plot([1, 2, 3, 4, 5, 6, 7], [3.78e-01, 2.22e-14, 6.66e-15, 3.55e-14, 4.44e-15, 0.00e+00, 1.47e-01], 'LineWidth', 4,'Color', '#FF3399');
hold on; grid on;
errorbar([1, 2, 3, 4, 5, 6, 7], [3.78e-01, 2.22e-14, 6.66e-15, 3.55e-14, 4.44e-15, 0.00e+00, 1.47e-01],[0.19676818, 0.00e+00, 1.02e-14, 1.78e-14, 8.88e-15, 0.00e+00, 2.48e-01],'-s','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#FF3399','MarkerFaceColor','#FF3399', 'Color', '#FF3399');
% set(gca,'XScale');
% set(gca,'YScale');
set(gca,'XTick',[1, 2, 3, 4, 5, 6, 7])
ytickformat('percentage')
xlabel('Trials');
ylabel('Average Disparity');
% axis([1 10 0 0.5]);
axis auto;
legend('Brute Force','LP Approx','location','southwest');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 bfVsLpapprox-disparity.pdf;
hold off;
%-------------------------- Average Lift ---------------------

goodplot();
plot([1, 2, 3, 4, 5, 6, 7], [21.4285714, 16.6666667, 14.2857143, 22.2222222, 27.7777778, 33.3333333,14.2857143], '*-', 'LineWidth', 4,'markers',10,'Color','#00FFFF');
hold on; grid on;
plot([1, 2, 3, 4, 5, 6, 7], [28.7857143, 23.3333333, 7.61904762, 25, 30.5555556, 28.8888889, 31.5],'LineWidth', 4,'markers',16,'Color', '#FF3399');
hold on; grid on;
errorbar([1, 2, 3, 4, 5, 6, 7], [28.7857143, 23.3333333, 7.61904762, 25, 30.5555556, 28.8888889, 31.5],[13.813813, 8.16496581, 4.3643578, 5.12196914, 2.48451997, 12.9152561, 14.7649958],'-s','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#FF3399','MarkerFaceColor','#FF3399', 'Color', '#FF3399');

% set(gca,'XScale');
% set(gca,'YScale');
set(gca,'XTick',[1, 2, 3, 4, 5, 6, 7]);
ytickformat('percentage');
xlabel('Trials');
ylabel('Average Lift');
% axis([1 10 0 0.5]);
axis auto;
legend('Brute Force','LP Approx','location','southeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 bfVsLpapprox-lift.pdf;
hold off;

%-------------------------- Continuing Forest Fire 

%Fire--------------
%------------ Disparity
goodplot();
plot([2, 3, 4, 5],[0.25829482, 0.41115608, 0.96791011, 0.38326292], 'o-', 'LineWidth', 4,'markers',10,'Color', '#FF3399');
hold on; grid on; %n=200
plot([2, 3, 4, 5],[0.23148806,0.16293142, 0.36794992, 0.42005092], '*-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on; %n=400
plot([2, 3, 4, 5],[0.16307911,0.24798524, 0.47174471, 0.35000965], 's-', 'LineWidth', 4,'markers',10,'Color', '#D95319');
hold on; grid on; %n=600
plot([2, 3, 4, 5],[0.53829161,0.12409501, 0.24590014, 0.14540974], '+--', 'LineWidth', 4,'markers',10,'Color', '#00FFFF');
%n=800
errorbar([2, 3, 4, 5],[0.25829482, 0.41115608, 0.96791011, 0.38326292],[0.21491583, 0.54461048,0.8145809,0.41087603], 'o-','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#FF3399','MarkerFaceColor','#FF3399', 'Color', '#FF3399');
errorbar([2, 3, 4, 5],[0.23148806,0.16293142, 0.36794992, 0.42005092],[0.11141628,0.1351557, 0.22829037,0.24245504], '*-', 'LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([2, 3, 4, 5],[0.16307911,0.24798524, 0.47174471, 0.35000965],[0.05888678,0.10676327,0.44269657,0.31603618], '+--', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
errorbar([2, 3, 4, 5],[0.53829161,0.12409501, 0.24590014, 0.14540974],[0.35745636,0.08886449,0.18185478,0.12847045], 's-', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#00FFFF','MarkerFaceColor','#00FFFF', 'Color', '#00FFFF');
axis([2 5 0 3]);
ytickformat('percentage');
xlabel('K- number of edges per node');
ylabel('Average Disparity');
legend('n = 200','n = 400','n = 600', 'n = 800','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 forest-fire-disparity.pdf;
hold off;
%------------- Lift

goodplot();
plot([2, 3, 4, 5],[33.7565356, 43.1538322, 54.2708344, 60.0414558], 'o-', 'LineWidth', 4,'markers',10,'Color', '#FF3399')
hold on; grid on; %n=200
plot([2, 3, 4, 5],[39.4861126, 49.7243207, 54.3629056, 61.2203784], '*-', 'LineWidth', 4,'markers',10,'Color', '#0000FF')
hold on; grid on; %n=400
plot([2, 3, 4, 5],[42.0964072,47.1021671, 53.6439785, 61.1675262], 's-', 'LineWidth', 4,'markers',10,'Color', '#D95319')
hold on; grid on; %n=600
plot([2, 3, 4, 5],[43.4154981,49.7739069,58.4397928, 61.7606872], '+--', 'LineWidth', 4,'markers',10,'Color', '#00FFFF')
hold on; grid on; %n=800
errorbar([2, 3, 4, 5],[33.7565356, 43.1538322, 54.2708344, 60.0414558],[8.39302734,14.5960914, 13.7264639, 16.9574633], 'o-','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#FF3399','MarkerFaceColor','#FF3399', 'Color', '#FF3399');
errorbar([2, 3, 4, 5],[39.4861126, 49.7243207, 54.3629056, 61.2203784],[13.9692435,15.37824,16.7527571,18.7184539], '*-', 'LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([2, 3, 4, 5],[42.0964072,47.1021671, 53.6439785, 61.1675262],[14.8817213,10.1606602,11.2909991,18.6863194], '+--', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
errorbar([2, 3, 4, 5],[43.4154981,49.7739069,58.4397928, 61.7606872],[13.7734261, 15.2068493, 17.6858563, 16.6056254], 's-', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#00FFFF','MarkerFaceColor','#00FFFF', 'Color', '#00FFFF');

ytickformat('percentage');
xlabel('K- number of edges per node');
ylabel('Average Lift');
legend('n = 200','n = 400','n = 600', 'n = 800','location','northwest');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 forest-fire-lift.pdf;
hold off;

%-------- Time 

goodplot();
plot([2, 3, 4, 5],[65.767424, 71.0963634, 62.6673777, 58.9095422], 'o-', 'LineWidth', 4,'markers',10,'Color', '#FF3399');
hold on; grid on; %n=200
plot([2, 3, 4, 5],[118.284999, 121.20475 ,111.987594, 113.290143], '*-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on; %n=400
plot([2, 3, 4, 5],[147.909648, 160.641194, 152.508985, 164.736022], 's-', 'LineWidth', 4,'markers',10,'Color', '#D95319');
hold on; grid on; %n=600
plot([2, 3, 4, 5],[273.920903, 244.338895, 215.310019, 216.830611], '+--', 'LineWidth', 4,'markers',10,'Color', '#00FFFF');
hold on; grid on; %n=800
errorbar([2, 3, 4, 5],[65.767424, 71.0963634, 62.6673777, 58.9095422],[4.01341631, 11.1626788, 13.4818206, 6.741608], 'o-','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#FF3399','MarkerFaceColor','#FF3399', 'Color', '#FF3399');
errorbar([2, 3, 4, 5],[118.284999, 121.20475 ,111.987594, 113.290143],[18.3638291, 19.1713474, 11.657067, 23.9729394], '*-', 'LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([2, 3, 4, 5],[147.909648, 160.641194, 152.508985, 164.736022],[17.1036566,29.194746,13.2302769,24.7399799], '+--', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
errorbar([2, 3, 4, 5],[273.920903, 244.338895, 215.310019, 216.830611],[55.3529977, 28.6439139, 27.9111469, 19.1791215], 's-', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#00FFFF','MarkerFaceColor','#00FFFF', 'Color', '#00FFFF');

xlabel('K- number of edges per node');
ylabel('Average Time(s)');

axis ([2 5 0 500]);
legend('n = 200','n = 400','n = 600', 'n = 800','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 forest-fire-time.pdf;
hold off;
%--------------------Lp Advance vs Continous Greedy vs Forest
%fire------------------ Lift

goodplot();
plot([500, 1000, 2000, 4000], [56.3248819, 55.4048428, 54.3074478, 57.9924305], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([500, 1000, 2000, 4000], [36.2583047, 35.4022625, 36.7265939, 37.0661219], '+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
hold on; grid on;
plot([500, 1000, 2000, 4000],[57.3712138,52.9566951, 45.4225051, 45.0685788], '*-', 'LineWidth', 4,'markers',10,'Color', '#00CC66');
errorbar([500, 1000, 2000, 4000], [56.3248819, 55.4048428, 54.3074478, 57.9924305],[14.9495768,13.668558, 12.4798876, 13.8368759], 'o-', 'LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([500, 1000, 2000, 4000], [36.2583047, 35.4022625, 36.7265939, 37.0661219],[11.0628704, 8.1078863, 8.13633899, 8.73840431], '+', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
errorbar([500, 1000, 2000, 4000], [57.3712138,52.9566951, 45.4225051, 45.0685788],[15.0255752, 12.8511594, 9.24528589, 7.68831207], '*-', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#00CC66','MarkerFaceColor','#00CC66', 'Color', '#00CC66');
set(gca,'XTick',[500, 1000, 2000, 4000]);
% set(gca,'YScale', 'log');
xlabel('Number of nodes');
ylabel('Average Lift- log');
ytickformat('percentage');
axis ([500 4000 0 100]);
legend('LP Advance','Continuous Greedy','Forest Fire','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 comparison-threeAlgo-lift.pdf;
hold off;
%------------------------- Disparity
goodplot();
plot([500, 1000, 2000, 4000], [0.0046058, 0.00489877, 0.00283681, 0.00214896], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([500, 1000, 2000, 4000], [11.2206929, 10.7235868, 8.34007923, 7.57308344], '+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
hold on; grid on;
plot([500, 1000, 2000, 4000],[0.35209098,0.61870714, 0.42810214, 1.31868344], '*-', 'LineWidth', 4,'markers',10,'Color', '#00CC66');
errorbar([500, 1000, 2000, 4000], [0.0046058, 0.00489877, 0.00283681, 0.00214896],[0.00320143,0.00687652, 0.00282268, 0.00166911], 'o-', 'LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([500, 1000, 2000, 4000], [11.2206929, 10.7235868, 8.34007923, 7.57308344],[4.50799818, 3.38135614, 1.99313754, 1.01749451], '+', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
errorbar([500, 1000, 2000, 4000], [0.35209098,0.61870714, 0.42810214, 1.31868344],[0.19621745, 0.39151944, 0.43166322, 0.72359651], '*-', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#00CC66','MarkerFaceColor','#00CC66', 'Color', '#00CC66');
plot([500, 1000, 2000, 4000], [1.16848449, 1.15239308, 1.11943792, 1.11516044],'--', 'LineWidth', 2,'markers',10,'Color', '#99004C');
set(gca,'XTick',[500, 1000, 2000, 4000]);
set(gca,'YScale', 'log');
xlabel('Number of nodes');
ylabel('Average Disparity- log');
ytickformat('percentage');
axis ([500 4000 0 10000]);
legend('LP Advance','Continuous Greedy','Forest Fire','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 comparison-threeAlgo-disparity.pdf;
hold off;

%----------------------------------- Time ------------
goodplot();
plot([500, 1000, 2000, 4000], [9.87310295,73.4064539, 1054.39633,12225.8217], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF');
hold on; grid on;
plot([500, 1000, 2000, 4000], [9.50294561, 36.994728, 55.1770914, 151.015593], '+--', 'LineWidth', 4,'markers',10,'Color', '#D95319');
hold on; grid on;
plot([500, 1000, 2000, 4000],[23.098893, 14.0453693, 19.665672, 25.9539562], '*-', 'LineWidth', 4,'markers',10,'Color', '#00CC66');
errorbar([500, 1000, 2000, 4000], [9.87310295,73.4064539, 1054.39633,12225.8217],[2.70882285, 13.7975407, 345.648474, 3776.17692], 'o-', 'LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([500, 1000, 2000, 4000], [9.50294561, 36.994728, 55.1770914, 151.015593],[1.56401257,9.57848064,9.19940104,34.1113282], '+', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
errorbar([500, 1000, 2000, 4000], [23.098893, 14.0453693, 19.665672, 25.9539562],[8.94803674,4.34380937,6.77219233, 8.86581713], '*-', 'LineWidth', 2,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#00CC66','MarkerFaceColor','#00CC66', 'Color', '#00CC66');
set(gca,'XTick',[500, 1000, 2000, 4000]);
set(gca,'YScale', 'log');
xlabel('Number of nodes');
ylabel('Average Time - log');
ytickformat('percentage');
% axis auto;
axis ([500 4000 0 100000]);
legend('LP Advance','Continuous Greedy','Forest Fire','location','northwest');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 comparison-threeAlgo-time.pdf;
hold off;



%---------------- Lift-2.0-------------
% for k = 1:4
%     ax(k) = subplot(1, 4,k);
% end
% goodplot();
% p1 = subplot(ax(1));
% plot([2, 3, 4, 5],[41.535327, 48.9677981, 53.5997389, 59.3113777], 'o-', 'LineWidth', 3,'markers',10,'Color', '#FF3399','HandleVisibility','off');
% hold on;grid on;
% errorbar([2, 3, 4, 5],[41.535327, 48.9677981, 53.5997389, 59.3113777],[14.7707552, 14.7541392,13.4498785,17.8022988], 'o-','LineWidth', 1, 'MarkerSize',5, 'MarkerEdgeColor','#FF3399','MarkerFaceColor','#FF3399', 'Color', '#FF3399');
% axis([2 5 20 85]);
% h1 = legend('n = 200','location','south');
% set(h1,'visible','off');
% title('n = 200');
% ylabel('Average Lift');
% ytickformat('percentage');
% set(gca,'FontSize',10);
% set(gca,'FontWeight','Bold');
% set(get(gca,'xlabel'),'FontSize', 10, 'FontWeight', 'Bold');
% set(get(gca,'ylabel'),'FontSize', 10, 'FontWeight', 'Bold');
% p2 = subplot(ax(2));
% plot([2, 3, 4, 5],[38.7540815,51.6231587, 51.0022573, 62.1347555], '*-', 'LineWidth', 3,'markers',10,'Color', '#0000FF','HandleVisibility','off');
% hold on;grid on;
% errorbar([2, 3, 4, 5],[38.7540815,51.6231587, 51.0022573, 62.1347555],[15.3748082,16.6577305, 9.5233588,18.0311987], '*-', 'LineWidth', 1,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
% axis([2 5 20 85]);
% 
% title('n = 400');
% h2 = legend('n = 400','location','south');
% ytickformat('percentage');
% xlh = xlabel('Number of K per node');
% xlh.Position(1) = xlh.Position(1) + 0.5 ; 
% set(h2,'visible','off');
% set(gca,'FontSize',10);
% set(gca,'FontWeight','Bold');
% set(get(gca,'xlabel'),'FontSize', 10, 'FontWeight', 'Bold');
% set(get(gca,'ylabel'),'FontSize', 10, 'FontWeight', 'Bold');
% p3 = subplot(ax(3));
% plot([2, 3, 4, 5],[44.1046101,52.7664667, 55.4196134, 62.6957325], 's-', 'LineWidth', 3,'markers',10,'Color', '#D95319');
% hold on;grid on;
% errorbar([2, 3, 4, 5],[44.1046101,52.7664667, 55.4196134, 62.6957325],[14.8477117,16.3565813,11.5979044,14.133376], 's-', 'LineWidth', 1,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');
% 
% axis([2 5 20 85]);
% title('n = 600');
% h3 = legend('n = 600','location','south');
% ytickformat('percentage');
% set(h3,'visible','off');
% set(gca,'FontSize',10);
% set(gca,'FontWeight','Bold');
% set(get(gca,'xlabel'),'FontSize', 10, 'FontWeight', 'Bold');
% set(get(gca,'ylabel'),'FontSize', 10, 'FontWeight', 'Bold');
% p4 = subplot(ax(4));
% plot([2, 3, 4, 5],[47.210635,52.1908903, 59.5711514, 65.9378469], '+--', 'LineWidth', 3,'markers',10,'Color', '#00FFFF');
% hold on;grid on;
% errorbar([2, 3, 4, 5],[47.210635,52.1908903, 59.5711514, 65.9378469],[14.9171784,16.2977536,17.3260672,17.3425765], '+--', 'LineWidth', 1,'LineStyle', '--', 'MarkerSize',5, 'MarkerEdgeColor','#00FFFF','MarkerFaceColor','#00FFFF', 'Color', '#00FFFF');
% axis([2 5 20 85]);
% ytickformat('percentage');
% title('n = 800');
% h4 = legend('n = 800','location','south');
% % label_xcoord_wrt_fig = p2.Position(1)+p2.Position(3)*p2.XLabel.Position(1); 
% % label_ycoord_wrt_fig = p2.Position(2)+p2.Position(4)*p2.XLabel.Position(2); 
% % annotation('Arrow',[label_xcoord_wrt_fig-0.1 label_xcoord_wrt_fig], [label_ycoord_wrt_fig+0.1 label_ycoord_wrt_fig]);
% % % YLabel1H = get(p2,'YLabel');
% % set(YLabel1H,'String','YLabelThatIWant');
% % set(YLabel1H,'Position',[-0.0542 0 0]);
% set(h4,'visible','off');
% set(gca,'FontSize',10);
% set(gca,'FontWeight','Bold');
% set(get(gca,'xlabel'),'FontSize', 10, 'FontWeight', 'Bold');
% set(get(gca,'ylabel'),'FontSize', 10, 'FontWeight', 'Bold');
% print -dpdf -r150 forest-fire-lift2.pdf;
% hold off;

%------------------ Varying Sources COF results ---------
goodplot();
plot([3, 6, 9, 12],[82.90776631, 70.94977129, 61.57876978, 52.80237559], 'o-', 'LineWidth', 4,'markers',10,'Color', '#0000FF')  
hold on; grid on; 
plot([3, 6, 9, 12],[103.535341, 80.32293015, 71.20540368, 63.57465421], '*-', 'LineWidth', 4,'markers',10,'Color', '#D95319')
hold on; grid on; 
errorbar([3, 6, 9, 12],[82.90776631, 70.94977129, 61.57876978, 52.80237559],[15.87248825, 11.4947453, 6.291380142, 7.605537571], 'o-','LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#0000FF','MarkerFaceColor','#0000FF', 'Color', '#0000FF');
errorbar([3, 6, 9, 12],[103.535341, 80.32293015, 71.20540368, 63.57465421],[17.43831159, 13.06194197, 7.049432833, 8.525849493], '*-', 'LineWidth', 2, 'MarkerSize',10, 'MarkerEdgeColor','#D95319','MarkerFaceColor','#D95319', 'Color', '#D95319');

ytickformat('percentage');
xlabel('Number of Sources');
ylabel('Average Lift');
legend('Fair Content Spread','Unfair Content Spread','location','northeast');
set(gca,'FontSize',22);
set(gca,'FontWeight','Bold');
set(get(gca,'xlabel'),'FontSize', 22, 'FontWeight', 'Bold');
set(get(gca,'ylabel'),'FontSize', 22, 'FontWeight', 'Bold');
print -dpdf -r150 varying_sources_COF.pdf;
hold off;
